Discrete Optimization for Interpretable Study Populations and Randomization Inference in an Observational Study of Severe Sepsis Mortality

Motivated by an observational study of the effect of hospital ward versus intensive care unit admission on severe sepsis mortality, we develop methods to address two common problems in observational studies: (1) when there is a lack of covariate overlap between the treated and control groups, how to define an interpretable study population wherein inference can be conducted without extrapolating with respect to important variables; and (2) how to use randomization inference to form confidence intervals for the average treatment effect with binary outcomes. Our solution to problem (1) incorporates existing suggestions in the literature while yielding a study population that is easily understood in terms of the covariates themselves, and can be solved using an efficient branch-and-bound algorithm. We address problem (2) by solving a linear integer program to utilize the worst case variance of the average treatment effect among values for unobserved potential outcomes that are compatible with the null hypothesis. Our analysis finds no evidence for a difference between the sixty day mortality rates if all individuals were admitted to the ICU and if all patients were admitted to the hospital ward among less severely ill patients and among patients with cryptic septic shock. We implement our methodology in R, providing scripts in the supplementary material.

==> ATEbinary.R <==
##########################
# ATEbinary.R
##########################
# INPUT:
###########################
# treatment: Binary vector of indicators of treatment or control
# outcome: Binary vector of outcomes
# index: Indices for stratification. individuals in the same strata should be assigned the same unique number. For example, index = c(1,3,2,2,3,3,1) would mean individuals {1,7}, {2,5,6}, and {2,2} are in the same strata.
# null. Null value for the true ATE. Default is 0. Number is rounded to the closest feasible ATE (based on the sample size), i.e. null* = round(N * null)/N, where N is the sample size. 
# alternative: alternative hypothesis. either "two.sided", "greater", or "less"
# conf.int: should we produce a CI? default is true
# conf.level: confidence level (default is 95%)

######################
#OUTPUT:
######################
# ATE.est : estimated ATE
# SE: Standard error used for testing the null
# null: the null hypothesis that was tested (may differ from input if input wasn't feasible given sample size)
# pval: p-value for test of the null hypothesis
# alternative: direction for test
# CI: bounds for the confidence interval
# conf.level : level used to construct CI
#######################
ATEbinary = function(treatment, outcome, index, null = 0, alternative = "two.sided", conf.int = T, conf.level = 0.95)
{
	require(lpSolve)
	require(Matrix)

	index = sort.new(index)
	  	outcome = 1*outcome
  	if(any(outcome!=0 & outcome!= 1) == T)
	{
		stop("Outcomes must be binary")
	}
	
	if(alternative != "two.sided" & alternative != "greater" & alternative != "less")
	{
		stop("Alternative options are two.sided, greater, or less")
	}
	

ns = table(index)
ms = table(index[treatment*1==1]) 
N.total = sum(ns)

nostratum = length(unique(index))
treatment = 1*treatment
if(any(treatment != 1 & treatment != 0))
{
  stop("Treatment Vector Must be Binary")
}
treatment = (1*treatment == 1)

max.ATE = (sum(outcome[treatment]) + sum(!treatment) - sum(outcome[!treatment]))/length(outcome)
min.ATE = (sum(outcome[treatment])  - sum(outcome[!treatment]) - sum(treatment))/length(outcome)
if(null < min.ATE || null > max.ATE)
{
  stop("Null is infeasible given observed data. No allocation of unobserved potential outcomes could satisfy it.")
}

gur = suppressWarnings(require(gurobi))


wATE.per.strat = (ns)/sum(ns)*(tapply((treatment)*outcome, index, sum)/ms - tapply((1-treatment)*outcome, index, sum)/(ns-ms))
ATE.est = sum(wATE.per.strat)

ntnc = cbind(ms, ns-ms)
mins = apply(ntnc, 1, min)
if(!all(mins == 1))
{
	stop("Each stratum must have either one treated and many controls or one control and many treateds")
}

if(abs(null) < 1)
{
	null = round(null*N.total)
}


max.e = (N.total*ATE.est > null)

vec.11 = tapply(outcome*treatment, index, sum)
vec.01 = tapply((!treatment)*outcome, index, sum)
vec.10 = tapply((treatment)*(!outcome), index, sum)
vec.00 = tapply((!treatment)*(!outcome), index, sum)
V = cbind(vec.11, vec.10, vec.00, vec.01)
id = apply(V, 1, paste, collapse = "-")

num.id =  sort.new(xtfrm(id))
nosymm = length(unique(num.id))
cc = table(num.id)
bb = tapply(ns, num.id, mean)
N.sr = sum(cc-1)
m.01 = vec.01+1
m.00 = vec.00+1
m.10 = vec.10 + 1
m.11 = vec.11 + 1

mult.00 = tapply(m.00, num.id, mean)
mult.01 = tapply(m.01, num.id, mean)
mult.11 = tapply(m.11, num.id, mean)
mult.10 = tapply(m.10, num.id, mean)
mult.all = mult.11*mult.10*mult.00*mult.01
ns.type = tapply(ns, num.id, mean)
N.vars = sum(mult.all)
index.symm = rep(1:nosymm, mult.all)
n.types = (mult.all)
Diff = rep(0, N.vars)
#V.list = vector("list", N.vars)

PV = rep(0, N.vars)
n.per = cc
row.ind = rep(0, 2*N.vars)
col.ind = row.ind
values = row.ind
b = rep(0, nosymm + 1)
for(kk in 1:nosymm)
{
  row.ind[which(index.symm==kk)] = rep(kk, n.types[kk])
  col.ind[which(index.symm==kk)] = which(index.symm==kk)  
  values[which(index.symm==kk)] = rep(1, (n.types[kk]))
  b[kk] = n.per[kk]
}
row.ind[(N.vars+1):(2*N.vars)] = rep(nosymm + 1, N.vars)
col.ind[(N.vars+1):(2*N.vars)] = 1:N.vars
#row.ind[(2*N.vars+1):(3*N.vars)] = rep(nosymm + 2, N.vars+1)

  Gamma.sens = 1
  
for(kk in 1:nosymm)
{
  i = which(num.id==kk)[1]
  symmgroup = which(index.symm == kk)
  ind = which(index==i)
  treatstrat = treatment[ind]
  outstrat = outcome[ind]
  outsymm = c(sort(outstrat[treatstrat==F]), sort(outstrat[treatstrat==T]))
  PO = matrix(0, n.types[kk], ns[i])
  count = 1
  mt.01 = mult.01[kk]
  mt.00 = mult.00[kk]
  mt.10 = mult.10[kk]
  mt.11 = mult.11[kk]
  T.00 = matrix(1, mt.00-1, mt.00-1)
  T.00[lower.tri(T.00)] = 0
  T.00 = rbind(T.00, c(rep(0, mt.00-1)) )
  T.01 = matrix(1, mt.01-1, mt.01-1)
  T.01[lower.tri(T.01)] = 0
  T.01 = rbind(T.01, c(rep(0, mt.01-1)) )
  
  T.10 = matrix(1, mt.10-1, mt.10-1)
  T.10[lower.tri(T.10)] = 0
  T.10 = rbind(T.10, c(rep(0, mt.10-1)) )
  T.11 = matrix(1, mt.11-1, mt.11-1)
  T.11[lower.tri(T.11)] = 0
  T.11 = rbind(T.11, c(rep(0, mt.11-1)) )
  
  
  
  for(ll in 1:mt.00)
  {
    for(mm in 1:mt.01)
    {
      for(jj in 1:mt.10)
      {
        for(oo in 1:mt.11)
        {
          
          tempvec = c(T.00[ll,], T.01[mm,], T.10[jj,], T.11[oo,])
          PO[count,] = tempvec[!is.na(tempvec)]
          count = count+1
        }
      }
      
    }
  }
  for(jj in 1:n.types[kk])
  {
    ind.jj = (((jj-1)*(ns[i]-1))+1):(jj*(ns[i]-1))
    po.symm = PO[jj,]
    outcontrol = c(outsymm[-ns[i]], po.symm[ns[i]])
    outcontrol = outsymm*(1-treatstrat) + po.symm*(treatstrat)
    outtreat = outsymm*(treatstrat) + po.symm*(1-treatstrat)      
    sum.cont = sum(outcontrol)/(ns[i]-1)
    Q = (outtreat + outcontrol/(ns[i]-1) - sum.cont)*ns[i]
    if(sum(treatstrat)>1)
    {
      sum.cont = sum(outtreat)/(ns[i]-1)
      Q = -(outtreat/(ns[i]-1) + outcontrol - sum.cont)*ns[i]  
    }
    
    qi = Q*max.e - Q*(!max.e)
    ord = order(qi)
    qi.sort = sort(qi)
    
    
    Gamma.sens = 1
    
    
    
    mu = mean(qi.sort)
    sigma2 = mean(qi.sort^2) - mu^2
    
    mu[abs(mu) < 1e-8] = 0
    sigma2[sigma2 < 1e-8] = 0
    
    PV[symmgroup[jj]] = (sigma2)
    Diff[symmgroup[jj]] = sum(outtreat - outcontrol)  
  }
}
  
  values[(N.vars+1):(2*N.vars)] = Diff
    b[nosymm+1] = 0
    const.dir = c(rep("=", nosymm+1))
A = sparseMatrix(row.ind, col.ind, x=values)
if(gur == F)
{
	A = as.matrix(A)
}
res = ATEtest(ATE.est, N.total, b, A, const.dir,PV, Diff, null, alternative, gur)
pval = res$pval
tstat = res$tstat
SE = res$SE
TE.wald = round(ATE.est*N.total)
  	if(conf.int == T)
  	{
  	alpha.temp = (1-conf.level)/2
  		
  	SE.wald =  ATEtest(ATE.est, N.total, b,A, const.dir,PV, Diff, TE.wald, alternative, gur)$SE
  	ub = round(TE.wald - qnorm(alpha.temp)*SE.wald)
  	lb = round(TE.wald + qnorm(alpha.temp)*SE.wald)
  	
  	upval = ATEtest(ATE.est, N.total, b, A, const.dir,PV, Diff, ub, "less", gur)$pval
  	RU = (upval < alpha.temp)
  	diff = 10
  	DU = (-1)*RU + 1*(!RU)
  	ex = !(RU)
  	while(diff != 1)
  	{
		ub = ub + DU
		upval = ATEtest(ATE.est, N.total, b, A, const.dir,PV, Diff, ub, "less", gur)$pval
		RU1 = (upval < alpha.temp)
		diff = abs(RU1 - RU)	
		RU = RU1  		
  	}
  	ub = ub - ex
  	
  	
  	loval = ATEtest(ATE.est, N.total, b, A, const.dir,PV, Diff, lb, "greater", gur)$pval
  	RU = (loval < alpha.temp)
  	diff = 10
  	DU = (1)*RU + -1*(!RU)
  	ex = !(RU)
  	while(diff != 1)
  	{
		lb = lb + DU
		loval = ATEtest(ATE.est, N.total, b, A, const.dir, PV, Diff, lb, "greater", gur)$pval
		RU1 = (loval < alpha.temp)
		diff = abs(RU1 - RU)	
		RU = RU1  		
  	}
  	lb = lb + ex
  	
  	CI = c(lb, ub) 	
  	return(list(ATE.est = ATE.est, SE = SE/N.total, null = null/N.total, pval = pval, alternative = alternative, CI = CI/N.total, conf.level = conf.level))
  	}
  	 else
  	{
  	
  	return(list(ATE.est = ATE.est, SE = SE/N.total, null = null/N.total, pval = pval, alternative = alternative, CI = NULL, conf.level = NULL))
  	}
  } 
  
  
  
ATEtest = function(ATE.est, N.total, b, A, const.dir,PV, Diff, null, alternative, gur)
{
	nosymm = length(b)-1
	N.vars = length(PV)
	b[nosymm+1] = null
	if(gur == T)
  	{
  	model = list()

  	model$A = A  	
  	model$obj = c(PV)
  	model$sense = const.dir
  	model$rhs = b
  	model$vtype = c(rep("I", N.vars))
  model$modelsense = "max"
   
  solm = gurobi(model, params = list(OutputFlag = 0))
  SE = sqrt(solm$objval)
  }
  if(gur == F)
  {
  	solm = lp("max", PV, A, const.dir, b, all.int = T)
   SE = sqrt(solm$objval)
  }  
  tstat = (N.total*ATE.est - null)/SE
  
  	if(alternative == "two.sided")
  	{
  		pval = 2*pnorm(-abs(tstat))
  	}
  	if(alternative == "greater")
  	{
  		pval = 1 - pnorm((tstat))
  	}
  	if(alternative == "less")
  	{
  		pval = pnorm((tstat))
  	}
return(list(tstat = tstat, SE = SE, pval = pval))
}

	sort.new = function(x)
	{
 	 	temp = sort(unique(x))
 		new = 1:length(temp)
  		ret = rep(0,length(x))
  		for(i in new)
  		{
  	  		ret[x == temp[i]] = i
  		}
  		ret
	}	
  
  	

==> maxbox.R <==
#####################
# maxbox.R
#####################
# INPUT:
#####################
# X: matrix of p >= 1 covariates to be used to define the maximal box
# exclude: indicator of whether an individual must be excluded from the resulting subpopulation
# cutoff: At which point should the branch and bound switch from a depth first to best first strategy. Can be helpful to make this nonzero in order to get an initial feasible solution
# max.iter: maximum number of iterations. If this is exceeded, we instead use the best solution found up until that point (even though it may have suboptimal cardinality)
######################
# OUTPUT:
######################
# BOUNDS: px2 matrix of upper and lower boundaries of maximal box
# cardinality: number of individuals in resulting subpopulation
# index.subpop: binary indicators for whether each row of X is included in the subpopulation
#####################

maxbox = function(X, exclude, cutoff = 20, max.iter = 10000)
{
if(is.vector(X))
{
	X = matrix(X, length(X),1)
}
exclude = 1*exclude
if(any(exclude!=0 & exclude !=1)|| nrow(X) != length(exclude))
{
	stop("exclude must be a binary vector of length nrow(X)")
}
exclude = (exclude == 1)
B = X[!exclude,,drop=F]
R = X[exclude,,drop=F]
red.outside = function(R, L, U)
{
	n = nrow(R)
	d = ncol(R) 
	LMAT = matrix(L, n, d, byrow = T)
	UMAT = matrix(U, n, d, byrow = T)
	f = rowSums(R < LMAT | R > UMAT) != 0
	f
}
  
card.blue = function(B, L, U)
{
	n = nrow(B)
	d = ncol(B) 
	LMAT = matrix(L, n, d, byrow = T)
	UMAT = matrix(U, n, d, byrow = T)
	which.in = 1 - rowSums(B < LMAT | B > UMAT) == 1
	which.in
}

upper.bound = function(B, R, L, U)
{
	out = red.outside(R, L, U)
	f = all(out)
	ind = which(out == F)
	d = ncol(R)
	ind.blue = card.blue(B, L, U)
	split1 = 0
	
	if(f == T)
	{
		UP = sum(ind.blue)
	}
	if(f == F)
	{
		len = length(ind)
		up = rep(0, len)
		for(i in 1:len)
		{
			for(j in 1:d)
			{
			
				up[i] = max(up[i], sum(ind.blue*(B[,j] < R[ind[i],j])), sum(ind.blue*(B[,j] > R[ind[i],j])))
			}
		}	
		
		UP = min(up[up!=0])
		split1 = ind[which(up == min(up))[1]]
	}
	return(list(UP = UP, split = split1))
}



feasible = function(B, R, L.under, L.over, U.under, U.over)
{
	ratio = 0
	FEAS = F
	cond = rep(F, 5)
	n.b = nrow(B)
	split1 = 0
	d = ncol(B) 
	LMAT.B = matrix(L.under, n.b, d, byrow = T)
	UMAT.B = matrix(U.over, n.b, d, byrow = T)
	in.box = (1 - rowSums(B < LMAT.B | B > UMAT.B) == 1)
	cblue = sum(in.box)
	cond[1] = cblue > 0
	cond[2] = all(L.under <= L.over)
	cond[3] = all(U.under <= U.over)
	cond[4] = all(L.under <= U.over)
	n.r = nrow(R)
	LMAT.R = matrix(L.over, n.r, d, byrow = T)
	UMAT.R = matrix(U.under, n.r, d, byrow = T)
	cond[5] = sum(1 - rowSums(R < LMAT.R | R > UMAT.R) == 1) == 0
	max.U = 0
	if(all(cond))
	{
		FEAS = T
		card.R = sum(1 - red.outside(R,L.under, U.over))
		temp = upper.bound(B, R, L.under, U.over)
		max.U = temp$UP
		split1 = temp$split
		ratio = max.U/card.R
	}
	return(list(feasible = FEAS, ratio = ratio, split = split1, num.blue = cblue, blue.in = in.box, UB = max.U))			
}

BLUE = B
RED = R

d = ncol(RED)
n.r = nrow(RED)
n.n = nrow(BLUE)
L.under = apply(BLUE, 2, min)
U.over = apply(BLUE, 2, max)
L.over = U.over
U.under = L.under
satisfy = F
L.current = L.under
U.current = U.over
L.undernode = L.under
L.overnode = L.over
U.undernode = U.under
U.overnode = U.over
feas = feasible(B, R, L.under, L.over, U.under, U.over)
blue.in = feas$blue.in
card.current = feas$num.blue
lev = 1
split1 = feas$split
split.q = c()
ratio.q = c()
Lunder.q = c()
Lover.q = c()
Uunder.q = c()
Uover.q = c()
UB.q = c()
current.max = 0
stop = F
niter = 1
queue = c()
lev.q = c()
	L.underprop = matrix(0, d, 2*d)
	L.overprop = matrix(0, d, d)
	U.underprop = matrix(0, d, d)
	U.overprop = matrix(0, d, 2*d)
	sum.r = 10
	L.underprop = matrix(0, d, 2*d)
	
	U.overprop = matrix(0, d, 2*d)
ptm = proc.time()
while(stop == F)
{		
	if(sum.r > 0)
	{
	a = RED[split1,,drop = F]
	
	empty = rep(T, 2*d)
	L.overprop = matrix(0, d, d)
	U.underprop = matrix(0, d, d)
	
	for(i in 1:d)
	{
		if(sum(blue.in*(BLUE[,i] > a[i]))> 1)
		{
		L.underprop[,i] = apply(BLUE[(blue.in*(BLUE[,i] > a[i])==1),,drop = F],2, min)
		U.overprop[,i] = apply(BLUE[(blue.in*(BLUE[,i] > a[i])==1),,drop = F],2, max)
		empty[i] = F
		}
		if(sum(blue.in*(BLUE[,i] < a[i])) > 1)
		{
		L.underprop[,i+d] = apply(BLUE[(blue.in*(BLUE[,i] < a[i])==1),, drop = F],2, min)
		U.overprop[,i+d] = apply(BLUE[(blue.in*(BLUE[,i] < a[i])==1),, drop = F],2, max)
		empty[i+d] = F
		}
		for(j in 1:d)
		{
			if(j < i)
			{
				L.overprop[j,i] = min(L.overnode[j], a[j])
				U.underprop[j,i] = max(U.undernode[j], a[j])
			}
			if(j >= i)
			{
				L.overprop[j,i] = L.overnode[j]
				U.underprop[j,i] = U.undernode[j]
			}
		}
		
		
	}
	L.overprop = cbind(L.overprop, L.overprop)
	U.underprop = cbind(U.underprop, U.underprop)
	feasprop = rep(F, 2*d)
	ratioprop = rep(NA, 2*d)
	splitprop = rep(0, 2*d)
	UBprop = rep(0, 2*d)
	levprop = rep(0, 2*d)
	temp = 0
	for(i in (1:(2*d))[!empty])
	{
		temp = feasible(B, R, L.underprop[,i], L.overprop[,i], U.underprop[,i], U.overprop[,i])
		feasprop[i] = temp$feasible
		ratioprop[i] = temp$ratio
		splitprop[i] = as.numeric(temp$split)	
		UBprop[i] = temp$UB
		levprop[i] = lev + 1
		
	}

	
	
	split.q = c(split.q, splitprop[feasprop])
	lev.q = c(lev.q, levprop[feasprop])
	if(d > 1)
	{
	Uover.q = cbind(Uover.q, U.overprop[,feasprop, drop = F])
	Uunder.q = cbind(Uunder.q, U.underprop[,feasprop, drop = F])
	Lover.q = cbind(Lover.q, L.overprop[,feasprop, drop = F])
	Lunder.q = cbind(Lunder.q, L.underprop[,feasprop, drop = F])
	}
	if(d == 1)
	{
	lll = length(c(Uover.q, U.overprop))
	Uover.q = matrix(c(Uover.q, U.overprop),1, lll) 
	Uunder.q = matrix(c(Uunder.q, U.underprop),1, lll)
	Lover.q =  matrix(c(Lover.q, L.overprop),1,lll)
	Lunder.q = matrix(c(Lunder.q, L.underprop), 1, lll)
	}
	
	ratio.q = c(ratio.q, ratioprop[feasprop])
	UB.q = c(UB.q, UBprop[feasprop])
	
	if(niter > cutoff)
	{
		order.new =order(ratio.q, decreasing = T)
	}
	else
	{
		order.new = order(UB.q, decreasing = T)
		
	}
	
	
	split.q = split.q[order.new]
	lev.q = lev.q[order.new]
	Lunder.q = Lunder.q[,order.new, drop = F]
	Lover.q = Lover.q[,order.new, drop = F]
	Uunder.q = Uunder.q[,order.new, drop = F]
	Uover.q = Uover.q[,order.new, drop = F]
	ratio.q = ratio.q[order.new]
	UB.q = UB.q[order.new]
	
	}
	ubmax = max(UB.q)
	noprune = (UB.q > current.max)
	niter = niter + 1
	if(length(noprune) > 1)
	{
	split.q = split.q[noprune]
	lev.q = lev.q[noprune]
	Lunder.q = Lunder.q[,noprune, drop = F]
	Lover.q = Lover.q[,noprune, drop = F]
	Uunder.q = Uunder.q[,noprune, drop = F]
	Uover.q = Uover.q[,noprune, drop = F]
	ratio.q = ratio.q[noprune, drop = F]
	UB.q = UB.q[noprune]
	ls = length(split.q)
	}
	if(length(noprune) == 1 & sum(noprune) == 1)
	{
		ls = 1
	}
	if(sum(noprune)==0)
	{
		ls = 0
		stop = T
	}
	
	if(ls > 1)
	{
		split1 = split.q[1]
		lev = lev.q[1]
		L.overnode = Lover.q[,1]
		L.undernode = Lunder.q[,1]
		U.overnode = Uover.q[,1]
		U.undernode = Uunder.q[,1]
		split.q = split.q[-1]
		lev.q = lev.q[-1]
		Lunder.q = Lunder.q[,-1, drop = F]
		Lover.q = Lover.q[,-1, drop = F]
		Uunder.q = Uunder.q[,-1, drop = F]
		Uover.q = Uover.q[,-1, drop = F]
		ratio.q = ratio.q[-1]
		UB.q = UB.q[-1]
	}
	else if (ls == 1)
	{
		split1 = split.q
		lev = lev.q
		L.overnode = Lover.q
		L.undernode = Lunder.q
		U.overnode = Uover.q
		U.undernode = Uunder.q
		split.q = c()
		Lunder.q = c()
		Lover.q = c()
		Uunder.q = c()
		Uover.q = c()
		ratio.q = c()
		lev.q = c()
		UB.q = c()
	}
	else
	{
		stop = T
	}
	
	blue.in = feasible(B, R, L.undernode, L.overnode, U.undernode, U.overnode)$blue.in
	sum.r = sum(1-red.outside(R, L.undernode, U.overnode))
	if(sum.r == 0)
	{
		if(sum(blue.in) > current.max)
		{
			current.max = sum(blue.in)
			L.max = L.undernode
			U.max = U.overnode
			mub = 0
			if(length(UB.q) >= 1)
			{
				mub = max(UB.q)
			}
			if(current.max >= mub)
			{
				stop = T
			}
		}
		if(is.null(split.q))
		{
			stop = T
		}
	}
	
	if(niter >= max.iter)
	{
		
		if(current.max == 0)
		{
			
			stop("Iteration limit reached with no feasible solution found")
		}
		stop = T
	}
	print(c(niter, current.max, length(split.q), ubmax))
		
}
Btemp = cbind(L.max, U.max)
rownames(Btemp) = colnames(X)
return(list(BOUNDS = Btemp, cardinality = current.max, index.subpop =  card.blue(X, L.max, U.max)))
}



